Conversion of photons to dileptons in the Kroll-Wada and parton shower approaches

The study of dileptons in high-energy heavy-ion collisions provides critical insights into the properties of the quark-gluon plasma and the thermal radiation emitted throughout its evolution. In the low-mass region, dileptons originate from both direct photon conversion and hadronic decays, with the Kroll-Wada equation traditionally used to relate direct real and direct virtual photon production. In this work, we explore the possibility of using parton shower event generators to model this conversion process, leveraging their unitary treatment of internal photon conversions that naturally preserves normalisation, as well as their ability to incorporate higher-order corrections, recoil kinematics, and realistic experimental selection criteria. We compare the Kroll-Wada approach to simulations using the Pythia8 simple shower, the Vincia sector shower, and the POWHEG shower matched NLO event generator. Our results reveal that the parton shower approach offers improved accuracy in describing the dilepton spectrum, particularly towards larger invariant masses where phase-space suppression effects become relevant.

==> anc/MC_KROLL_WADA.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/PromptFinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/ZFinder.hh"

namespace Rivet
{

	/// @brief Add a short analysis description here
	class MC_KROLL_WADA : public Analysis
	{
		public:

			const double JET_R = 0.5;


			const int npdgid = 999;
			int _photon = 0;
			int _bottom = 0;
			int _charm = 0;
			int _open = 0;
			int _apid = 0;
			int _qq = 0;
			int _qg = 0;
			int _gg = 0;

			/// Constructor
			RIVET_DEFAULT_ANALYSIS_CTOR(MC_KROLL_WADA);

            			/// @name Analysis methods
			//@{

			/// Book histograms and initialise projections before the run
			void init()
			{
				// FinalState fs;
				//Cut cuts = (Cuts::pT > 0.2 * GeV) && (Cuts::pT < 10 * GeV) && (Cuts::abseta < 0.8);
				Cut nocuts = (Cuts::pT > 0*GeV);
				// Cut cuts =  (Cuts::pT > 10.*GeV)    && (Cuts::abseta < 2.5);

				FinalState fs1 = FinalState(Cuts::pid == PID::ELECTRON && nocuts);
				//PromptFinalState pfs1 = PromptFinalState(Cuts::pid == PID::ELECTRON && nocuts);
				declare(fs1, "Elecs");
				FinalState fs2 = FinalState(Cuts::pid == -PID::ELECTRON && nocuts);
				//PromptFinalState pfs2 = PromptFinalState(Cuts::pid == -PID::ELECTRON && nocuts);
				declare(fs2, "Posis");
				FinalState afs = FinalState(nocuts);
				declare(afs, "All");

                book(_h1["m_ee"], "m_ee", 100, 0, 10);
                book(_h1["p_ee"], "p_ee", 100, 0, 10);
                book(_h1["p_e"], "p_e", 100, 0, 10);
                book(_h2["mp_ee"], "mp_ee", 100, 0, 10, 100, 0, 10);
				book(_h1["s"], "s", 100,0,100);
				book(_h1["kw"], "kw", 100,0,10);

                book(_h1["ALICE_m_ee"], "ALICE_m_ee", {0,0.04,0.09, 0.14,0.19,0.24, 0.29,0.34,0.39,0.44,0.5,0.6,0.7});
            }

            void analyze(const Event& event) {
                Particles elecs, posis;
				elecs = apply<ParticleFinder>(event, "Elecs").particlesByPt();
				posis = apply<ParticleFinder>(event, "Posis").particlesByPt();

                if (elecs.size() == 0 || posis.size() == 0) {
                    vetoEvent;
                }

                FourMomentum p_ee = elecs[0].momentum() + posis[0].momentum();

				Particles all = apply<ParticleFinder>(event, "All").particlesByPt();

				auto mee = p_ee.mass();
				auto mee2 = mee*mee;
					//std::cout << "mee " <<  mee << std::endl;
                _h1["m_ee"]->fill(mee);
                _h1["p_ee"]->fill(p_ee.pT());
                _h1["p_e"]->fill(elecs[0].momentum().pT());
                _h1["p_e"]->fill(posis[0].momentum().pT());
                _h2["mp_ee"]->fill(p_ee.mass(), p_ee.pT());

				auto tot = all[0].momentum()- all[0].momentum();
				for ( auto p : all){
					tot += p.momentum();
				}
				auto s = tot.mass();
				_h1["s"]->fill(s);
				_h1["kw"]->fill(1/mee2 * ( 1-  mee2/s)* ( 1- mee2/s)* ( 1-  mee2/s));

				if(3 < p_ee.pt() &&  p_ee.pt() < 4 && elecs[0].momentum().abseta() < 0.8 && posis[0].momentum().abseta() < 0.8&& elecs[0].momentum().pT() > 0.2 && posis[0].momentum().pT() > 0.2) {
                _h1["ALICE_m_ee"]->fill(mee);

				}
            }


            			/// Normalise histograms etc., after the run
			void finalize()
			{
				// normalize(_h);
				scale(_h1, crossSectionPerEvent() / (millibarn));
				scale(_h2, crossSectionPerEvent() / (millibarn));




				// scale(_h,crossSection());
				// const double sf = crossSection() / sumOfWeights();
				// scale(_h["mll"], sf);
			}

			//@}

			/// @name Histograms
			//@{
			map<string, Histo1DPtr> _h1;
			map<string, Histo2DPtr> _h2;
			// map<string, Scatter2DPtr> _s;
			//@}
	};

	// The hook for the plugin system
	RIVET_DECLARE_PLUGIN(MC_KROLL_WADA);
}


==> anc/PHENIX_2009_I838580.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/PromptFinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/ZFinder.hh"

namespace Rivet
{

	/// @brief Add a short analysis description here
	class PHENIX_2009_I838580: public Analysis
	{
		public:

			const double JET_R = 0.5;


			const int npdgid = 999;
			int _photon = 0;
			int _bottom = 0;
			int _charm = 0;
			int _open = 0;
			int _apid = 0;
			int _qq = 0;
			int _qg = 0;
			int _gg = 0;

			/// Constructor
			RIVET_DEFAULT_ANALYSIS_CTOR(PHENIX_2009_I838580);

            			/// @name Analysis methods
			//@{

			/// Book histograms and initialise projections before the run
			void init()
			{
				// FinalState fs;
				//Cut cuts = (Cuts::pT > 0.2 * GeV) && (Cuts::pT < 10 * GeV) && (Cuts::abseta < 0.8);
				Cut nocuts = (Cuts::pT > 0*GeV);
				 Cut cuts =  (Cuts::pT > 0.2*GeV);

				FinalState fs1 = FinalState(Cuts::pid == PID::ELECTRON && cuts);
				//PromptFinalState pfs1 = PromptFinalState(Cuts::pid == PID::ELECTRON && nocuts);
				declare(fs1, "Elecs");
				FinalState fs2 = FinalState(Cuts::pid == -PID::ELECTRON && cuts);
				//PromptFinalState pfs2 = PromptFinalState(Cuts::pid == -PID::ELECTRON && nocuts);
				declare(fs2, "Posis");
				FinalState afs = FinalState(nocuts);
				declare(afs, "All");

                book(_h1["m_ee"], 39,1,1);
            }

            void analyze(const Event& event) {
                Particles elecs, posis;
				elecs = apply<ParticleFinder>(event, "Elecs").particlesByPt();
				posis = apply<ParticleFinder>(event, "Posis").particlesByPt();

                if (elecs.size() != 1 || posis.size() != 1) {
                    vetoEvent;
                }

                FourMomentum p_ee = elecs[0].momentum() + posis[0].momentum();

				Particles all = apply<ParticleFinder>(event, "All").particlesByPt();

				auto mee = p_ee.mass();
				if (1.0 < p_ee.pT()  && p_ee.pT() < 1.5 && p_ee.abseta() < 0.35)
                	_h1["m_ee"]->fill(mee);
            }


            			/// Normalise histograms etc., after the run
			void finalize()
			{
				normalize(_h1);
				scale(_h1,3.900000e-02*5.000000e-03/ _h1["m_ee"]->binAt(5.000000e-03/2).sumW() );




				// scale(_h,crossSection());
				// const double sf = crossSection() / sumOfWeights();
				// scale(_h["mll"], sf);
			}

			//@}

			/// @name Histograms
			//@{
			map<string, Histo1DPtr> _h1;
			map<string, Histo2DPtr> _h2;
			// map<string, Scatter2DPtr> _s;
			//@}
	};

	// The hook for the plugin system
	RIVET_DECLARE_PLUGIN(PHENIX_2009_I838580);
}

